Cybersecurity Training for Users of Remote Computing

End users of remote computing systems are frequently not aware of basic ways in which they could enhance protection against cyber-threats and attacks. In this paper, we discuss specific techniques to help and train users to improve cybersecurity when using such systems. To explain the rationale behind these techniques, we go into some depth explaining possible threats in the context of using remote, shared computing resources. Although some of the details of these prescriptions and recommendations apply to specific use cases when connecting to remote servers, such as a supercomputer, cluster, or Linux workstation, the main concepts and ideas can be applied to a wider spectrum of cases.

==> code/ssh-keys-NIST.sh <==
ssh-keygen -t ed25519

ssh-keygen -t rsa -b 4096


==> code/ssh-keys.sh <==
# generate keys using ed25519
ssh-keygen -t ed25519

# transfer/copy keys to remote system
ssh-copy-id  -i $HOME/.ssh/id_ed25519.pub  USERNAME@remote.system.ip

